A Comprehensive Search for Dark Matter Annihilation in Dwarf Galaxies

We present a new formalism designed to discover dark matter annihilation occurring in the Milky Way's dwarf galaxies. The statistical framework extracts all available information in the data by simultaneously combining observations of all the dwarf galaxies and incorporating the impact of particle physics properties, the distribution of dark matter in the dwarfs, and the detector response. The method performs maximally powerful frequentist searches and produces confidence limits on particle physics parameters. Probability distributions of test statistics under various hypotheses are constructed exactly, without relying on large sample approximations. The derived limits have proper coverage by construction and claims of detection are not biased by imperfect background modeling. We implement this formalism using data from the Fermi Gamma-ray Space Telescope to search for an annihilation signal in the complete sample of Milky Way dwarfs whose dark matter distributions can be reliably determined. We find that the observed data is consistent with background for each of the dwarf galaxies individually as well as in a joint analysis. The strongest constraints are at small dark matter particle masses. Taking the median of the systematic uncertainty in dwarf density profiles, the cross section upper limits are below the pure s-wave weak scale relic abundance value (2.2 x 10^-26 cm^3/s) for dark matter masses below 26 GeV (for annihilation into b quarks), 29 GeV (tau leptons), 35 GeV (up, down, strange, and charm quarks and gluons), 6 GeV (electrons/positrons), and 114 GeV (two-photon final state). For dark matter particle masses less than 1 TeV, these represent the strongest limits obtained to date using dwarf galaxies.

==> anc/limitstable.txt <==
            95% cross section upper limit [cm^3 s^-1]
Mass [GeV]        ee-        ee0        ee+      mumu-      mumu0      mumu+    tautau-    tautau0    tautau+        qq-        qq0        qq+        bb-        bb0        bb+        WW-        WW0        WW+        ZZ-        ZZ0        ZZ+        hh-        hh0        hh+      line-      line0      line+
  5.00e+00   1.31e-26   2.15e-26   3.23e-26   3.29e-26   5.37e-26   8.15e-26   3.85e-27   6.62e-27   1.02e-26   3.68e-27   6.28e-27   9.91e-27  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00
  5.57e+00   1.65e-26   2.69e-26   4.08e-26   3.96e-26   6.47e-26   9.85e-26   4.02e-27   6.83e-27   1.05e-26   3.83e-27   6.51e-27   1.03e-26  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00
  6.21e+00   2.06e-26   3.37e-26   5.14e-26   4.76e-26   7.80e-26   1.19e-25   4.20e-27   7.04e-27   1.08e-26   3.99e-27   6.76e-27   1.07e-26   1.35e-26   2.29e-26   3.68e-26  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00
  6.92e+00   2.13e-26   3.47e-26   5.33e-26   4.88e-26   7.96e-26   1.22e-25   4.45e-27   7.44e-27   1.15e-26   4.20e-27   7.09e-27   1.12e-26   1.21e-26   2.07e-26   3.30e-26  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00
  7.71e+00   2.14e-26   3.47e-26   5.36e-26   4.87e-26   7.91e-26   1.22e-25   4.74e-27   7.90e-27   1.21e-26   4.42e-27   7.44e-27   1.17e-26   1.10e-26   1.88e-26   2.99e-26  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00
  8.59e+00   2.27e-26   3.70e-26   5.72e-26   5.08e-26   8.30e-26   1.28e-25   5.07e-27   8.43e-27   1.30e-26   4.68e-27   7.88e-27   1.24e-26   1.05e-26   1.79e-26   2.84e-26  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00
  9.57e+00   2.45e-26   4.03e-26   6.23e-26   5.38e-26   8.87e-26   1.37e-25   5.45e-27   9.02e-27   1.39e-26   4.97e-27   8.37e-27   1.31e-26   1.00e-26   1.71e-26   2.70e-26  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00
  1.07e+01   2.74e-26   4.48e-26   6.92e-26   5.92e-26   9.70e-26   1.49e-25   5.90e-27   9.75e-27   1.49e-26   5.31e-27   8.94e-27   1.39e-26   1.00e-26   1.70e-26   2.69e-26  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00   3.05e-28   5.88e-28   9.16e-28
  1.19e+01   3.13e-26   5.06e-26   7.78e-26   6.66e-26   1.08e-25   1.65e-25   6.40e-27   1.06e-26   1.62e-26   5.69e-27   9.57e-27   1.49e-26   9.97e-27   1.69e-26   2.67e-26  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00   2.98e-28   5.42e-28   8.35e-28
  1.32e+01   3.51e-26   5.67e-26   8.65e-26   7.37e-26   1.19e-25   1.80e-25   6.98e-27   1.16e-26   1.76e-26   6.14e-27   1.03e-26   1.60e-26   1.02e-26   1.72e-26   2.72e-26  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00   3.06e-28   5.08e-28   7.75e-28
  1.47e+01   3.87e-26   6.29e-26   9.52e-26   8.01e-26   1.30e-25   1.96e-25   7.65e-27   1.27e-26   1.93e-26   6.66e-27   1.11e-26   1.72e-26   1.04e-26   1.76e-26   2.77e-26  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00   2.93e-28   4.76e-28   7.42e-28
  1.64e+01   4.20e-26   6.88e-26   1.03e-25   8.58e-26   1.40e-25   2.10e-25   8.38e-27   1.39e-26   2.10e-26   7.23e-27   1.20e-26   1.86e-26   1.08e-26   1.82e-26   2.86e-26  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00   2.27e-28   4.17e-28   7.23e-28
  1.83e+01   4.43e-26   7.30e-26   1.10e-25   8.95e-26   1.47e-25   2.20e-25   9.18e-27   1.53e-26   2.30e-26   7.89e-27   1.30e-26   2.01e-26   1.12e-26   1.89e-26   2.96e-26  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00   1.17e-28   3.04e-28   6.14e-28
  2.04e+01   4.68e-26   7.76e-26   1.17e-25   9.36e-26   1.54e-25   2.32e-25   1.00e-26   1.67e-26   2.51e-26   8.60e-27   1.41e-26   2.18e-26   1.18e-26   1.98e-26   3.10e-26  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00   8.11e-29   2.37e-28   5.09e-28
  2.27e+01   4.99e-26   8.30e-26   1.26e-25   9.92e-26   1.63e-25   2.47e-25   1.09e-26   1.82e-26   2.73e-26   9.34e-27   1.54e-26   2.37e-26   1.24e-26   2.09e-26   3.25e-26  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00   2.73e-28   5.38e-28   9.59e-28
  2.53e+01   5.32e-26   8.88e-26   1.35e-25   1.05e-25   1.73e-25   2.63e-25   1.18e-26   1.99e-26   2.97e-26   1.02e-26   1.68e-26   2.58e-26   1.31e-26   2.21e-26   3.43e-26  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00   4.69e-28   8.52e-28   1.46e-27
  2.82e+01   5.60e-26   9.41e-26   1.43e-25   1.10e-25   1.83e-25   2.77e-25   1.28e-26   2.16e-26   3.23e-26   1.11e-26   1.83e-26   2.81e-26   1.41e-26   2.35e-26   3.64e-26  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00   5.05e-28   8.87e-28   1.47e-27
  3.14e+01   5.90e-26   9.97e-26   1.52e-25   1.16e-25   1.94e-25   2.92e-25   1.38e-26   2.34e-26   3.50e-26   1.22e-26   2.01e-26   3.07e-26   1.51e-26   2.51e-26   3.88e-26  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00   5.41e-28   9.51e-28   1.56e-27
  3.50e+01   6.32e-26   1.08e-25   1.65e-25   1.23e-25   2.08e-25   3.15e-25   1.48e-26   2.53e-26   3.79e-26   1.33e-26   2.19e-26   3.35e-26   1.62e-26   2.68e-26   4.14e-26  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00   9.58e-28   1.66e-27   2.71e-27
  3.90e+01   6.79e-26   1.16e-25   1.81e-25   1.31e-25   2.23e-25   3.40e-25   1.59e-26   2.73e-26   4.10e-26   1.45e-26   2.39e-26   3.65e-26   1.75e-26   2.88e-26   4.43e-26  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00   1.43e-27   2.36e-27   3.71e-27
  4.35e+01   7.19e-26   1.25e-25   1.96e-25   1.39e-25   2.36e-25   3.64e-25   1.69e-26   2.93e-26   4.43e-26   1.59e-26   2.61e-26   3.98e-26   1.88e-26   3.10e-26   4.77e-26  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00   2.40e-27   3.70e-27   5.49e-27
  4.84e+01   7.60e-26   1.34e-25   2.11e-25   1.47e-25   2.50e-25   3.90e-25   1.79e-26   3.14e-26   4.77e-26   1.75e-26   2.85e-26   4.33e-26   2.03e-26   3.35e-26   5.14e-26  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00   3.50e-27   5.38e-27   7.85e-27
  5.40e+01   9.20e-26   1.58e-25   2.46e-25   1.74e-25   2.91e-25   4.48e-25   1.94e-26   3.40e-26   5.20e-26   1.92e-26   3.12e-26   4.74e-26   2.21e-26   3.63e-26   5.57e-26  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00   4.24e-27   6.51e-27   9.40e-27
  6.01e+01   1.18e-25   1.95e-25   2.95e-25   2.16e-25   3.52e-25   5.32e-25   2.13e-26   3.71e-26   5.69e-26   2.10e-26   3.41e-26   5.18e-26   2.40e-26   3.94e-26   6.04e-26  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00   4.58e-27   6.99e-27   1.00e-26
  6.70e+01   1.42e-25   2.30e-25   3.46e-25   2.54e-25   4.10e-25   6.14e-25   2.35e-26   4.07e-26   6.27e-26   2.30e-26   3.74e-26   5.68e-26   2.61e-26   4.29e-26   6.56e-26  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00   5.12e-27   8.02e-27   1.20e-26
  7.46e+01   1.61e-25   2.63e-25   3.97e-25   2.84e-25   4.62e-25   6.96e-25   2.60e-26   4.48e-26   6.93e-26   2.53e-26   4.11e-26   6.24e-26   2.85e-26   4.68e-26   7.14e-26  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00   6.53e-27   1.07e-26   1.64e-26
  8.32e+01   1.82e-25   2.99e-25   4.51e-25   3.18e-25   5.19e-25   7.83e-25   2.89e-26   4.96e-26   7.70e-26   2.78e-26   4.53e-26   6.85e-26   3.11e-26   5.10e-26   7.77e-26  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00   8.24e-27   1.34e-26   2.06e-26
  9.27e+01   2.06e-25   3.37e-25   5.08e-25   3.56e-25   5.80e-25   8.74e-25   3.23e-26   5.52e-26   8.59e-26   3.06e-26   4.99e-26   7.53e-26   3.40e-26   5.57e-26   8.48e-26   4.75e-26   7.97e-26   1.18e-25  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00  -1.00e+00   9.94e-27   1.61e-26   2.46e-26
  1.03e+02   2.33e-25   3.80e-25   5.72e-25   4.00e-25   6.50e-25   9.78e-25   3.64e-26   6.18e-26   9.61e-26   3.38e-26   5.50e-26   8.29e-26   3.73e-26   6.08e-26   9.25e-26   5.18e-26   8.71e-26   1.29e-25   5.39e-26   8.82e-26   1.34e-25  -1.00e+00  -1.00e+00  -1.00e+00   1.18e-26   1.90e-26   2.83e-26
  1.15e+02   2.64e-25   4.30e-25   6.46e-25   4.49e-25   7.29e-25   1.10e-24   4.13e-26   6.97e-26   1.08e-25   3.73e-26   6.08e-26   9.14e-26   4.08e-26   6.65e-26   1.01e-25   5.64e-26   9.52e-26   1.41e-25   5.90e-26   9.63e-26   1.46e-25  -1.00e+00  -1.00e+00  -1.00e+00   1.41e-26   2.27e-26   3.38e-26
  1.28e+02   3.01e-25   4.87e-25   7.32e-25   5.05e-25   8.20e-25   1.23e-24   4.69e-26   7.88e-26   1.22e-25   4.12e-26   6.72e-26   1.01e-25   4.48e-26   7.27e-26   1.10e-25   6.17e-26   1.04e-25   1.54e-25   6.45e-26   1.05e-25   1.59e-25  -1.00e+00  -1.00e+00  -1.00e+00   1.70e-26   2.72e-26   4.05e-26
  1.43e+02   3.46e-25   5.60e-25   8.41e-25   5.77e-25   9.33e-25   1.40e-24   5.36e-26   8.97e-26   1.39e-25   4.58e-26   7.46e-26   1.12e-25   4.91e-26   7.98e-26   1.21e-25   6.75e-26   1.13e-25   1.67e-25   7.03e-26   1.15e-25   1.74e-25   6.29e-26   1.03e-25   1.58e-25   2.14e-26   3.39e-26   5.00e-26
  1.59e+02   3.99e-25   6.44e-25   9.65e-25   6.58e-25   1.06e-24   1.59e-24   6.13e-26   1.02e-25   1.58e-25   5.08e-26   8.29e-26   1.25e-25   5.38e-26   8.75e-26   1.32e-25   7.39e-26   1.24e-25   1.83e-25   7.67e-26   1.25e-25   1.89e-25   6.84e-26   1.12e-25   1.70e-25   2.81e-26   4.48e-26   6.58e-26
  1.77e+02   4.61e-25   7.42e-25   1.11e-24   7.54e-25   1.21e-24   1.82e-24   7.09e-26   1.17e-25   1.81e-25   5.64e-26   9.23e-26   1.38e-25   5.90e-26   9.61e-26   1.45e-25   8.09e-26   1.36e-25   2.00e-25   8.40e-26   1.37e-25   2.06e-25   7.45e-26   1.21e-25   1.84e-25   3.68e-26   5.88e-26   8.65e-26
  1.98e+02   5.33e-25   8.54e-25   1.27e-24   8.65e-25   1.39e-24   2.07e-24   8.21e-26   1.35e-25   2.08e-25   6.26e-26   1.03e-25   1.54e-25   6.47e-26   1.05e-25   1.59e-25   8.86e-26   1.49e-25   2.20e-25   9.20e-26   1.50e-25   2.25e-25   8.12e-26   1.32e-25   2.00e-25   4.77e-26   7.67e-26   1.13e-25
  2.20e+02   6.21e-25   9.91e-25   1.48e-24   9.97e-25   1.59e-24   2.38e-24   9.58e-26   1.56e-25   2.40e-25   6.99e-26   1.15e-25   1.72e-25   7.10e-26   1.16e-25   1.75e-25   9.71e-26   1.64e-25   2.42e-25   1.01e-25   1.64e-25   2.46e-25   8.84e-26   1.44e-25   2.18e-25   6.17e-26   9.89e-26   1.46e-25
  2.45e+02   7.23e-25   1.15e-24   1.72e-24   1.15e-24   1.83e-24   2.73e-24   1.12e-25   1.80e-25   2.77e-25   7.80e-26   1.28e-25   1.91e-25   7.79e-26   1.27e-25   1.92e-25   1.07e-25   1.81e-25   2.66e-25   1.10e-25   1.80e-25   2.70e-25   9.63e-26   1.57e-25   2.38e-25   7.95e-26   1.28e-25   1.88e-25
  2.73e+02   8.50e-25   1.35e-24   2.01e-24   1.34e-24   2.13e-24   3.17e-24   1.31e-25   2.10e-25   3.21e-25   8.73e-26   1.43e-25   2.14e-25   8.59e-26   1.41e-25   2.12e-25   1.18e-25   1.99e-25   2.94e-25   1.21e-25   1.98e-25   2.97e-25   1.05e-25   1.71e-25   2.58e-25   1.03e-25   1.66e-25   2.44e-25
  3.04e+02   1.00e-24   1.59e-24   2.36e-24   1.56e-24   2.48e-24   3.68e-24   1.54e-25   2.45e-25   3.74e-25   9.78e-26   1.60e-25   2.39e-25   9.48e-26   1.56e-25   2.33e-25   1.30e-25   2.19e-25   3.25e-25   1.33e-25   2.19e-25   3.26e-25   1.15e-25   1.87e-25   2.81e-25   1.34e-25   2.16e-25   3.18e-25
  3.39e+02   1.20e-24   1.90e-24   2.81e-24   1.84e-24   2.92e-24   4.34e-24   1.82e-25   2.89e-25   4.38e-25   1.10e-25   1.80e-25   2.68e-25   1.05e-25   1.73e-25   2.59e-25   1.45e-25   2.42e-25   3.60e-25   1.47e-25   2.41e-25   3.60e-25   1.26e-25   2.05e-25   3.08e-25   1.75e-25   2.81e-25   4.14e-25
  3.78e+02   1.45e-24   2.29e-24   3.39e-24   2.19e-24   3.47e-24   5.15e-24   2.15e-25   3.41e-25   5.16e-25   1.24e-25   2.02e-25   3.01e-25   1.17e-25   1.92e-25   2.87e-25   1.60e-25   2.68e-25   3.99e-25   1.63e-25   2.66e-25   3.97e-25   1.38e-25   2.25e-25   3.38e-25   2.27e-25   3.65e-25   5.38e-25
  4.21e+02   1.74e-24   2.76e-24   4.08e-24   2.60e-24   4.12e-24   6.11e-24   2.57e-25   4.06e-25   6.11e-25   1.39e-25   2.27e-25   3.39e-25   1.31e-25   2.13e-25   3.20e-25   1.78e-25   2.97e-25   4.45e-25   1.81e-25   2.95e-25   4.40e-25   1.52e-25   2.48e-25   3.72e-25   2.96e-25   4.75e-25   7.00e-25
  4.69e+02   2.10e-24   3.33e-24   4.92e-24   3.09e-24   4.90e-24   7.26e-24   3.09e-25   4.85e-25   7.28e-25   1.57e-25   2.56e-25   3.81e-25   1.46e-25   2.38e-25   3.56e-25   1.98e-25   3.30e-25   4.95e-25   2.01e-25   3.28e-25   4.89e-25   1.67e-25   2.74e-25   4.10e-25   3.87e-25   6.20e-25   9.14e-25
  5.23e+02   2.54e-24   4.02e-24   5.94e-24   3.68e-24   5.83e-24   8.63e-24   3.72e-25   5.82e-25   8.71e-25   1.78e-25   2.88e-25   4.29e-25   1.63e-25   2.65e-25   3.97e-25   2.20e-25   3.68e-25   5.54e-25   2.23e-25   3.64e-25   5.44e-25   1.85e-25   3.03e-25   4.53e-25   5.05e-25   8.13e-25   1.20e-24
  5.82e+02   3.06e-24   4.86e-24   7.19e-24   4.37e-24   6.93e-24   1.03e-23   4.51e-25   7.04e-25   1.05e-24   2.01e-25   3.25e-25   4.83e-25   1.82e-25   2.96e-25   4.43e-25   2.46e-25   4.10e-25   6.21e-25   2.49e-25   4.05e-25   6.06e-25   2.05e-25   3.35e-25   5.01e-25   6.44e-25   1.04e-24   1.54e-24
  6.49e+02   3.70e-24   5.88e-24   8.71e-24   5.18e-24   8.24e-24   1.22e-23   5.48e-25   8.56e-25   1.27e-24   2.27e-25   3.67e-25   5.46e-25   2.03e-25   3.32e-25   4.96e-25   2.75e-25   4.59e-25   6.96e-25   2.77e-25   4.51e-25   6.76e-25   2.27e-25   3.71e-25   5.55e-25   8.46e-25   1.36e-24   2.02e-24
  7.23e+02   4.48e-24   7.10e-24   1.05e-23   6.15e-24   9.77e-24   1.45e-23   6.72e-25   1.05e-24   1.55e-24   2.57e-25   4.16e-25   6.21e-25   2.28e-25   3.73e-25   5.57e-25   3.08e-25   5.16e-25   7.82e-25   3.10e-25   5.06e-25   7.57e-25   2.53e-25   4.12e-25   6.17e-25   1.12e-24   1.81e-24   2.70e-24
  8.06e+02   5.41e-24   8.58e-24   1.27e-23   7.28e-24   1.16e-23   1.71e-23   8.26e-25   1.29e-24   1.90e-24   2.91e-25   4.72e-25   7.06e-25   2.57e-25   4.20e-25   6.27e-25   3.46e-25   5.81e-25   8.79e-25   3.48e-25   5.67e-25   8.48e-25   2.81e-25   4.59e-25   6.86e-25   1.52e-24   2.44e-24   3.65e-24
  8.98e+02   6.54e-24   1.03e-23   1.53e-23   8.60e-24   1.37e-23   2.03e-23   1.03e-24   1.60e-24   2.35e-24   3.31e-25   5.36e-25   8.00e-25   2.90e-25   4.73e-25   7.07e-25   3.91e-25   6.55e-25   9.94e-25   3.91e-25   6.36e-25   9.53e-25   3.14e-25   5.13e-25   7.67e-25   2.32e-24   3.74e-24   5.54e-24
  1.00e+03   7.91e-24   1.25e-23   1.85e-23   1.02e-23   1.62e-23   2.40e-23   1.28e-24   1.98e-24   2.91e-24   3.76e-25   6.09e-25   9.07e-25   3.27e-25   5.34e-25   7.97e-25   4.41e-25   7.39e-25   1.12e-24   4.40e-25   7.14e-25   1.07e-24   3.51e-25   5.74e-25   8.58e-25   5.24e-24   8.43e-24   1.25e-23


==> anc/readme.txt <==
Geringer-Sameth, Koushiappas, and Walker. A Comprehensive Search for Dark Matter Annihilation in Dwarf Galaxies.

The file limitstable.txt contains observed cross section limit curves presented in Figure 11.

Each row is for a different particle mass.

The first column is the particle mass in GeV. Remaining columns are 95% upper limits on velocity-averaged cross section limit in units of cm^3/s.

There are 3 columns for each annihilation channel, titled with the channel name followed by a “-“, “0”, or “+” (e.g. bb-, bb0, bb+). These three columns correspond to the lower, middle, and upper edges of the systematic band in the limit due to the dark matter density profiles (see Figure 11).

There are 9 annihilation channels (corresponding to 27 columns) they are:

ee : annihilation into electron-positron pairs
mumu: muons
tautau: tau leptons
qq: light quarks (up, down, strange, charm) or gluons
bb: bottom quarks
WW: W bosons
ZZ: Z bosons
hh: Higgs bosons
line: annihilation directly into two gamma-rays

